From Accurate Quantum Chemistry to Converged Thermodynamics for Ion Pairing in Solution

Quantitative prediction of thermodynamic properties in solution is essential for translating atomistic simulations into reliable chemical insight. As an exemplar system, the behaviour of CaCO$_3$ in water has been widely studied to understand its mineralization in seawater, with potential implications for carbon-capture strategies. However, making accurate computational predictions has been a long-standing challenge, requiring both highly accurate electronic structure methods and extensive statistical sampling. Here, we combine advances in machine learning and electronic structure theory to fully resolve the ion pairing free energy of CaCO$_3$ with explicit solvation. We show that achieving quantitative agreement with experiment requires going beyond density functional theory up to the ''gold-standard'' coupled cluster theory with single, double, and perturbative triple excitations [CCSD(T)]. We generate a set of systematically improvable models, enabling reliable insights into the initial association mechanism of Ca and CO$_3$ ions prior to nucleation while fully quantifying enthalpic and entropic effects. These quantitatively accurate models further resolve a long-standing lack of consensus surrounding the hydration mechanism of the calcium ion in solution. Our results demonstrate that CCSD(T)-level thermodynamic predictions of complex aqueous systems can now be routinely achieved.

==> si/figures/CN/structure/rdfs/ca/plot.py <==
"""Plot Ca-water RDFs and cumulative coordination numbers by method.

Solid lines show the radial distribution function on the left axis. Dashed
lines show the cumulative coordination number on the right axis. The shared SI
style is found by searching upward, and the PNG is saved beside this script.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D


# ============================================================
# Shared style and output
# ============================================================

SCRIPT_DIRECTORY = Path(__file__).resolve().parent
OUTPUT_FILE = SCRIPT_DIRECTORY / "ca_o_rdf_cumulative_cn.png"


def find_style_file():
    """Find the shared SI style by searching upward from this script."""

    for directory in (
        SCRIPT_DIRECTORY,
        *SCRIPT_DIRECTORY.parents,
    ):
        candidate = directory / "si_figures.mplstyle"

        if candidate.is_file():
            return candidate

    raise FileNotFoundError(
        "Could not find si_figures.mplstyle in this directory "
        "or any parent directory."
    )


plt.style.use(find_style_file())


# ============================================================
# Figure settings, labels, and colours
# ============================================================

CM_TO_INCH = 1.0 / 2.54
FIGURE_SIZE_CM = (8.5, 5.0)

LABEL_DICT = {
    "revpbed3": "revPBE-D3",
    "revpbe0d3": "revPBE0-D3",
    "rpa": "RPA",
    "mp2": "MP2",
    "ccsdt": "CCSD(T)",
}

METHOD_COLORS = {
    "revpbed3": "#59C985",
    "revpbe0d3": "#23395B",
    "rpa": "#7A5195",
    "mp2": "#6D98BA",
    "ccsdt": "#A4036F",
}

RDF_FUNCTIONALS = (
    "revpbed3",
    "revpbe0d3",
    "rpa",
    "mp2",
    "ccsdt",
)


# ============================================================
# Input data
# ============================================================

RDF_DIRECTORIES = {
    "revpbed3": Path(
        "/home/nco24/michaelides-share/niamhon/caco3/"
        "paper-repo/models/new-models/simulations/"
        "Ca-H2O/revpbed3/gen2"
    ),
    "revpbe0d3": Path(
        "/home/nco24/michaelides-share/niamhon/caco3/"
        "paper-repo/models/new-models/simulations/"
        "Ca-H2O/revpbe0d3/gen2"
    ),
    "rpa": Path(
        "/home/nco24/michaelides-share/niamhon/caco3/"
        "paper-repo/models/new-models/simulations/"
        "Ca-H2O/rpa/gen2"
    ),
    "mp2": Path(
        "/home/nco24/michaelides-share/niamhon/caco3/"
        "paper-repo/models/new-models/simulations/"
        "Ca-H2O/mp2/gen2"
    ),
    "ccsdt": Path(
        "/home/nco24/michaelides-share/niamhon/caco3/"
        "paper-repo/models/new-models/simulations/"
        "Ca-H2O/ccsdt/unbiased/gen3/more-freq"
    ),
}

RDF_FILENAME = "cation_water_cumulative_rdf.dat"


def load_rdf_data(base_directory):
    """Load distance, RDF, and cumulative CN columns from one data file."""

    filename = (
        Path(base_directory)
        / RDF_FILENAME
    )

    if not filename.is_file():
        raise FileNotFoundError(
            f"RDF data file not found: {filename}"
        )

    data = np.loadtxt(
        filename
    )

    if data.ndim != 2 or data.shape[1] < 3:
        raise ValueError(
            f"Expected at least three columns in {filename}; "
            f"got shape {data.shape}."
        )

    finite = np.all(
        np.isfinite(
            data[:, :3]
        ),
        axis=1,
    )

    data = data[finite]

    if data.size == 0:
        raise ValueError(
            f"No finite RDF data found in {filename}."
        )

    return (
        data[:, 0],
        data[:, 1],
        data[:, 2],
    )


def load_plot_data():
    """Load RDF and cumulative-CN data for every method."""

    return {
        functional: load_rdf_data(
            RDF_DIRECTORIES[functional]
        )
        for functional in RDF_FUNCTIONALS
    }


# ============================================================
# Plotting
# ============================================================

def make_figure():
    """Create the RDF and cumulative coordination-number figure."""

    plot_data = load_plot_data()

    figure, rdf_axis = plt.subplots(
        figsize=(
            FIGURE_SIZE_CM[0] * CM_TO_INCH,
            FIGURE_SIZE_CM[1] * CM_TO_INCH,
        ),
        constrained_layout=True,
    )

    cn_axis = rdf_axis.twinx()

    for functional in RDF_FUNCTIONALS:
        distance, rdf, cumulative_cn = plot_data[functional]

        rdf_axis.plot(
            distance,
            rdf,
            color=METHOD_COLORS[functional],
            linewidth=1.8,
            linestyle="-",
            zorder=3,
        )

        cn_axis.plot(
            distance,
            cumulative_cn,
            color=METHOD_COLORS[functional],
            linewidth=1.4,
            linestyle="--",
            alpha=0.9,
            zorder=2,
        )

    rdf_axis.set_xlabel(
        r"$r_{\mathrm{Ca-O_{H_2O}}}$ ($\mathrm{\AA}$)"
    )

    rdf_axis.set_ylabel(
        r"$g_{\mathrm{Ca-O_{H_2O}}}(r)$"
    )

    cn_axis.set_ylabel(
        r"$N_{\mathrm{Ca-O_{H_2O}}}(r)$"
    )

    rdf_axis.set_xlim(
        1.5,
        7.0,
    )

    rdf_axis.set_ylim(
        bottom=0,
    )

    cn_axis.set_ylim(
        0,
        10,
    )

    # Keep the shared grid attached to the RDF axis only.
    cn_axis.grid(False)

    method_handles = [
        Line2D(
            [0],
            [0],
            color=METHOD_COLORS[functional],
            linewidth=1.8,
            linestyle="-",
            label=LABEL_DICT[functional],
        )
        for functional in RDF_FUNCTIONALS
    ]

    method_legend = rdf_axis.legend(
        handles=method_handles,
        loc="upper right",
        ncol=1,
        columnspacing=0.8,
        handlelength=1.8,
    )

    rdf_axis.add_artist(
        method_legend
    )

    return (
        figure,
        rdf_axis,
        cn_axis,
    )


# ============================================================
# Save and display
# ============================================================

def main():
    figure, _, _ = make_figure()

    figure.savefig(
        OUTPUT_FILE
    )

    print(
        f"Saved: {OUTPUT_FILE}"
    )

    plt.show()


if __name__ == "__main__":
    main()



==> si/figures/CN/structure/rdfs/co3/plot.py <==
"""Plot carbonate-water RDFs and cumulative coordination numbers.

The three panels show:

    C--Ow
    Ocarb--Ow
    Ocarb--Hw

Solid lines show radial distribution functions on the left axes.
Dashed lines show cumulative coordination numbers on the right axes.

The shared SI Matplotlib style is found by searching upward from the
script location. Output is saved in the directory from which the
script is run.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D


# ============================================================
# Shared style and output
# ============================================================

SCRIPT_DIRECTORY = Path(__file__).resolve().parent
RUN_DIRECTORY = Path.cwd()

OUTPUT_FILE = (
    RUN_DIRECTORY
    / "carbonate_water_rdfs.png"
)


def find_style_file():
    """Find si_figures.mplstyle by searching upward."""

    # First search from the directory containing the script.
    search_directories = [
        SCRIPT_DIRECTORY,
        *SCRIPT_DIRECTORY.parents,
    ]

    # Also search from the directory where the script was launched.
    search_directories.extend(
        [
            RUN_DIRECTORY,
            *RUN_DIRECTORY.parents,
        ]
    )

    for directory in search_directories:
        candidate = (
            directory
            / "si_figures.mplstyle"
        )

        if candidate.is_file():
            return candidate

    raise FileNotFoundError(
        "Could not find si_figures.mplstyle in the script "
        "directory, run directory, or any parent directory."
    )


plt.style.use(
    find_style_file()
)


# ============================================================
# Figure settings, labels, and colours
# ============================================================

CM_TO_INCH = 1.0 / 2.54

FIGURE_SIZE_CM = (
    18.0,
    5.0,
)


LABEL_DICT = {
    "revpbed3": "revPBE-D3",
    "revpbe0d3": "revPBE0-D3",
    "rpa": "RPA",
    "mp2": "MP2",
    "ccsdt": "CCSD(T)",
    "FF": "FF",
}


METHOD_COLORS = {
    "revpbed3": "#59C985",
    "revpbe0d3": "#23395B",
    "rpa": "#7A5195",
    "mp2": "#6D98BA",
    "ccsdt": "#A4036F",
    "FF": "#F55D3E",
}


METHODS = ( 'revpbed3',   "revpbe0d3", "rpa", "mp2", "ccsdt" )



# ============================================================
# Input paths
# ============================================================

BASE_DIRECTORY = Path(
    "/scratch/nco24/michaelides-share/niamhon/caco3/"
    "paper-repo/models/new-models/simulations/CO3-H2O"
)


RDF_DIRECTORIES = {
    method: (
        BASE_DIRECTORY
        / method
        / "NVT"
    )
    for method in METHODS
}


RDF_FILENAME = "carbonate_water_rdfs.npz"


# ============================================================
# RDF definitions
# ============================================================

RDF_DEFINITIONS = (
    {
        "name": "C_Ow",
        "rdf_key": "g_C_Ow",
        "cumulative_key": "n_C_Ow",
        "xlabel": (
            r"$r_{\mathrm{C-O_{w}}}$ "
            r"($\mathrm{\AA}$)"
        ),
        "rdf_ylabel": (
            r"$g_{\mathrm{C-O_{w}}}(r)$"
        ),
        "cumulative_ylabel": (
            r"$N_{\mathrm{C-O_{w}}}(r)$"
        ),
        "panel_label": "(a)",
    },
    {
        "name": "Ocarb_Ow",
        "rdf_key": "g_Ocarb_Ow",
        "cumulative_key": "n_Ocarb_Ow",
        "xlabel": (
            r"$r_{\mathrm{O_{C}-O_{w}}}$ "
            r"($\mathrm{\AA}$)"
        ),
        "rdf_ylabel": (
            r"$g_{\mathrm{O_{C}-O_{w}}}(r)$"
        ),
        "cumulative_ylabel": (
            r"$N_{\mathrm{O_{C}-O_{w}}}(r)$"
        ),
        "panel_label": "(b)",
    },
    {
        "name": "Ocarb_Hw",
        "rdf_key": "g_Ocarb_Hw",
        "cumulative_key": "n_Ocarb_Hw",
        "xlabel": (
            r"$r_{\mathrm{O_{C}-H_{w}}}$ "
            r"($\mathrm{\AA}$)"
        ),
        "rdf_ylabel": (
            r"$g_{\mathrm{O_{C}-H_{w}}}(r)$"
        ),
        "cumulative_ylabel": (
            r"$N_{\mathrm{O_{C}-H_{w}}}(r)$"
        ),
        "panel_label": "(c)",
    },
)


# ============================================================
# Load data
# ============================================================

def load_method_data(method):
    """Load all carbonate-water RDFs for one method."""

    filename = (
        RDF_DIRECTORIES[method]
        / RDF_FILENAME
    )

    if not filename.is_file():
        raise FileNotFoundError(
            f"RDF data file not found: {filename}"
        )

    with np.load(filename) as archive:
        required_keys = {
            "r_A",
            "g_C_Ow",
            "n_C_Ow",
            "g_Ocarb_Ow",
            "n_Ocarb_Ow",
            "g_Ocarb_Hw",
            "n_Ocarb_Hw",
        }

        missing_keys = (
            required_keys
            - set(archive.files)
        )

        if missing_keys:
            raise KeyError(
                f"{filename} is missing the following arrays: "
                f"{sorted(missing_keys)}"
            )

        data = {
            key: np.asarray(
                archive[key],
                dtype=float,
            )
            for key in required_keys
        }

    number_of_points = len(
        data["r_A"]
    )

    for key, values in data.items():
        if len(values) != number_of_points:
            raise ValueError(
                f"Array {key!r} in {filename} has "
                f"{len(values)} values, whereas r_A has "
                f"{number_of_points}."
            )

    return data


def load_plot_data():
    """Load RDF data for every requested method."""

    return {
        method: load_method_data(method)
        for method in METHODS
    }


# ============================================================
# Plotting
# ============================================================

def make_figure():
    """Create the three-panel carbonate-water RDF figure."""

    plot_data = load_plot_data()

    figure, rdf_axes = plt.subplots(
        nrows=1,
        ncols=3,
        figsize=(
            FIGURE_SIZE_CM[0] * CM_TO_INCH,
            FIGURE_SIZE_CM[1] * CM_TO_INCH,
        ),
        sharex=True,
        sharey=True,
        constrained_layout=True,
    )

    cumulative_axes = []

    for rdf_axis, rdf_definition in zip(
        rdf_axes,
        RDF_DEFINITIONS,
    ):
        cumulative_axis = (
            rdf_axis.twinx()
        )

        cumulative_axes.append(
            cumulative_axis
        )

        for method in METHODS:
            data = plot_data[method]

            distance = data["r_A"]

            rdf = data[
                rdf_definition["rdf_key"]
            ]

            cumulative = data[
                rdf_definition["cumulative_key"]
            ]

            finite_rdf = (
                np.isfinite(distance)
                & np.isfinite(rdf)
            )

            finite_cumulative = (
                np.isfinite(distance)
                & np.isfinite(cumulative)
            )

            rdf_axis.plot(
                distance[finite_rdf],
                rdf[finite_rdf],
                color=METHOD_COLORS[method],
                linewidth=1.8,
                linestyle="-",
                zorder=3,
            )

            cumulative_axis.plot(
                distance[finite_cumulative],
                cumulative[finite_cumulative],
                color=METHOD_COLORS[method],
                linewidth=1.4,
                linestyle="--",
                alpha=0.9,
                zorder=2,
            )

        rdf_axis.set_xlabel(
            rdf_definition["xlabel"]
        )

        rdf_axis.set_xlim(
            1.0,
            6.0,
        )

        rdf_axis.set_ylim(
            0.0,
            6.0,
        )

        cumulative_axis.set_ylim(
            0.0,
            20.0,
        )

        # Keep the grid associated with the RDF axis only.
        cumulative_axis.grid(
            False
        )

        rdf_axis.text(
            0.04,
            0.94,
            rdf_definition["panel_label"],
            transform=rdf_axis.transAxes,
            ha="left",
            va="top",
        )

    # Show the RDF-axis label only on the first panel.
    rdf_axes[0].set_ylabel(
        r"$g(r)$"
    )

    # Show cumulative-axis tick labels only on the final panel.
    for cumulative_axis in cumulative_axes[:-1]:
        cumulative_axis.tick_params(
            axis="y",
            which="both",
            right=False,
            labelright=False,
        )

    cumulative_axes[-1].set_ylabel(
        r"$N(r)$"
    )

    # ========================================================
    # Legend
    # ========================================================

    # ========================================================
    # Legend: methods only
    # ========================================================

    method_handles = [
        Line2D(
            [0],
            [0],
            color=METHOD_COLORS[method],
            linewidth=1.8,
            linestyle="-",
            label=LABEL_DICT[method],
        )
        for method in METHODS
    ]

    rdf_axes[0].legend(
        handles=method_handles,
        loc="center left",
        ncol=1,
        handlelength=1.8,
    )

    return (
        figure,
        rdf_axes,
        cumulative_axes,
    )


# ============================================================
# Save and display
# ============================================================

def main():
    figure, _, _ = make_figure()

    figure.savefig(
        OUTPUT_FILE
    )

    print(
        f"Saved: {OUTPUT_FILE.resolve()}"
    )

    plt.show()


if __name__ == "__main__":
    main()

==> si/figures/CN/structure/rdfs/get_features.py <==
"""Extract the first Ca-water RDF peak for each electronic-structure method."""

from pathlib import Path

import numpy as np


SCRIPT_DIRECTORY = Path(__file__).resolve().parent
OUTPUT_FILE = SCRIPT_DIRECTORY / "ca_o_rdf_first_peaks.txt"

# Adjust this interval if a different definition of the first shell is needed.
FIRST_PEAK_RANGE_A = (1.5, 3.5)

BASE_DIRECTORY = Path(
    "/home/nco24/michaelides-share/niamhon/caco3/"
    "paper-repo/models/new-models/simulations/Ca-H2O"
)

RDF_FILES = {
    "revPBE-D3": BASE_DIRECTORY
    / "revpbed3/gen2/cation_water_cumulative_rdf.dat",
    "revPBE0-D3": BASE_DIRECTORY
    / "revpbe0d3/gen2/cation_water_cumulative_rdf.dat",
    "RPA": BASE_DIRECTORY
    / "rpa/gen2/cation_water_cumulative_rdf.dat",
    "MP2": BASE_DIRECTORY
    / "mp2/gen2/cation_water_cumulative_rdf.dat",
    "CCSD(T)": BASE_DIRECTORY
    / "ccsdt/unbiased/gen3/more-freq/cation_water_cumulative_rdf.dat",
}


def find_first_peak(filename):
    """Return the distance and largest RDF value in the first-shell range."""

    if not filename.is_file():
        raise FileNotFoundError(
            f"RDF file not found: {filename}"
        )

    data = np.loadtxt(
        filename
    )

    if data.ndim != 2 or data.shape[1] < 2:
        raise ValueError(
            f"Expected at least two columns in {filename}; got {data.shape}."
        )

    distance = data[:, 0]
    rdf = data[:, 1]

    minimum_r, maximum_r = FIRST_PEAK_RANGE_A
    mask = (
        np.isfinite(distance)
        & np.isfinite(rdf)
        & (distance >= minimum_r)
        & (distance <= maximum_r)
    )

    if not np.any(mask):
        raise ValueError(
            f"No RDF data found between {minimum_r} and {maximum_r} A "
            f"in {filename}."
        )

    shell_distance = distance[mask]
    shell_rdf = rdf[mask]
    peak_index = np.argmax(
        shell_rdf
    )

    return (
        shell_distance[peak_index],
        shell_rdf[peak_index],
    )


def main():
    results = []

    for method, filename in RDF_FILES.items():
        peak_distance, peak_height = find_first_peak(
            filename
        )

        results.append(
            (
                method,
                peak_distance,
                peak_height,
            )
        )

        print(
            f"{method}: r_peak = {peak_distance:.4f} A, "
            f"g_peak = {peak_height:.6f}"
        )

    lines = [
        "# First Ca-O_water RDF peak maxima",
        (
            "# Search interval: "
            f"{FIRST_PEAK_RANGE_A[0]:.2f} <= r <= "
            f"{FIRST_PEAK_RANGE_A[1]:.2f} Angstrom"
        ),
        "method\tr_peak_A\tg_peak",
    ]

    lines.extend(
        f"{method}\t{peak_distance:.6f}\t{peak_height:.8f}"
        for method, peak_distance, peak_height in results
    )

    OUTPUT_FILE.write_text(
        "\n".join(lines) + "\n",
        encoding="utf-8",
    )

    print(
        f"Saved: {OUTPUT_FILE}"
    )


if __name__ == "__main__":
    main()



==> si/figures/solvation/co3/analyse_co3.py <==
#!/usr/bin/env python3

"""Analyse carbonate hydration structure, coordination, and water residence.

For each electronic-structure method, this script:

1. Reads an unbiased PDB/DCD trajectory with MDAnalysis.
2. Treats the first three oxygen atoms in PDB/topology order as the carbonate
   oxygens and all subsequent oxygen atoms as water oxygens.
3. Calculates the pooled first-shell C_CO3--O_water distance, its distribution
   width, hard-cutoff water coordination number, and five-block uncertainties.
4. Calculates Direct/Hofer and Koskamp survival residence-time diagnostics
   from the same first-shell occupancy matrix.
5. Calculates the smooth mean carbonate-water CN by reweighting ``c`` with
   ``opes.bias`` from the OPES COLVAR. It also obtains an independent mean CN
   from ``fes_1D.dat`` as a cross-check.

The detailed TSV-style text summary and compact LaTeX table are written in the
directory from which the script is run.

IMPORTANT: the script can ensure that trajectory-derived quantities contain
only water oxygens, but the OPES ``c`` column was defined during simulation.
Check that the PLUMED definition of ``c`` also excluded carbonate oxygens.
"""

import csv
import re
import sys
from dataclasses import dataclass, replace
from pathlib import Path

import MDAnalysis as mda
import numpy as np
from MDAnalysis.lib.distances import distance_array
from tqdm.auto import tqdm


# ============================================================
# User-adjustable settings: review before running
# ============================================================

SCRIPT_DIRECTORY = Path(__file__).resolve().parent
OUTPUT_TEXT_FILE = Path.cwd() / "co3_water_structural_summary.txt"
OUTPUT_LATEX_FILE = Path.cwd() / "co3_water_structural_summary.tex"

BASE_DIRECTORY = Path(
    "/home/nco24/michaelides-share/niamhon/caco3/"
    "paper-repo/models/new-models/simulations/CO3-H2O"
)

# These paths follow the layout in the earlier CO3 plotting script:
# NPT for revPBE-D3, revPBE0-D3, RPA, and MP2; NVT for CCSD(T).
# Adjust an entry here if its PDB/DCD lives in a different directory.
SYSTEMS = {
    "revPBE-D3": {
        "unbiased_directory": BASE_DIRECTORY / "revpbed3/NPT",
        "enhanced_directory": BASE_DIRECTORY / "revpbed3/biased",
        "temperature_K": 300.0,
        "frame_dt_ps": 0.010,
        "fes_energy_unit": "kJ/mol",
        "colvar_bias_energy_unit": "kJ/mol",
        "colvar_start_time_ps": 0.0,
    },
    "revPBE0-D3": {
        "unbiased_directory": BASE_DIRECTORY / "revpbe0d3/NPT",
        "enhanced_directory": BASE_DIRECTORY / "revpbe0d3/biased",
        "temperature_K": 300.0,
        "frame_dt_ps": 0.010,
        "fes_energy_unit": "kJ/mol",
        "colvar_bias_energy_unit": "kJ/mol",
        "colvar_start_time_ps": 0.0,
    },
    "RPA": {
        "unbiased_directory": BASE_DIRECTORY / "rpa/NPT",
        "enhanced_directory": BASE_DIRECTORY / "rpa/biased",
        "temperature_K": 300.0,
        "frame_dt_ps": 0.010,
        "fes_energy_unit": "kJ/mol",
        "colvar_bias_energy_unit": "kJ/mol",
        "colvar_start_time_ps": 0.0,
    },
    "MP2": {
        "unbiased_directory": BASE_DIRECTORY / "mp2/NPT",
        "enhanced_directory": BASE_DIRECTORY / "mp2/biased",
        "temperature_K": 300.0,
        "frame_dt_ps": 0.010,
        "fes_energy_unit": "kJ/mol",
        "colvar_bias_energy_unit": "kJ/mol",
        "colvar_start_time_ps": 0.0,
    },
    "CCSD(T)": {
        "unbiased_directory": BASE_DIRECTORY / "ccsdt/NVT",
        "enhanced_directory": BASE_DIRECTORY / "ccsdt/biased",
        "temperature_K": 300.0,
        "frame_dt_ps": 0.001,
        "fes_energy_unit": "kJ/mol",
        "colvar_bias_energy_unit": "kJ/mol",
        "colvar_start_time_ps": 0.0,
    },
}

PDB_FILENAME = "coord.pdb"
DCD_FILENAMES = ("trajectory.0.dcd",)
COLVAR_FILENAME = "COLVAR"
FES_FILENAME = "fes_1D.dat"
LAMMPS_INPUT_FILENAME = "lammps-full.inp"

# The PDB does not distinguish carbonate and water oxygens by atom or residue
# labels. Its known ordering is therefore used: the first three atoms selected
# by OXYGEN_CANDIDATE_SELECTION are carbonate oxygens, and all remaining atoms
# in that ordered selection are water oxygens.
CARBONATE_CARBON_SELECTION = "name C"
OXYGEN_CANDIDATE_SELECTION = "name O*"
NUMBER_OF_CARBONATE_OXYGENS = 3

# REVIEW THIS VALUE against the first minimum of the C_CO3--O_water RDF and
# use the same physical shell definition for every method. The RDFs supplied
# for these systems place that minimum at approximately 4.1 A. This is also
# the half-height distance D_0 + R_0 of the PLUMED switching function used for
# c (2.6 + 1.5 A).
FIRST_SHELL_CUTOFF_A = 4.1

TRAJECTORY_START_FRAME = 0
TRAJECTORY_STOP_FRAME = None
TRAJECTORY_STRIDE = 1
NUMBER_OF_BLOCKS = 5

DIRECT_PERSISTENCE_PS = 0.5
KOSKAMP_PERSISTENCE_PS = 2.0

COLVAR_CN_FIELD = "c"
COLVAR_BIAS_FIELD = "opes.bias"

EV_TO_KJ_MOL = 96.485
GAS_CONSTANT_KJ_MOL_K = 0.00831446261815324


# The first entries support copying the package beside this script. The final
# entry is the package location used previously on icepc06.
RESIDENCE_PACKAGE_SOURCE_DIRECTORIES = (
    SCRIPT_DIRECTORY / "water_residence_package/src",
    SCRIPT_DIRECTORY / "src",
    Path.cwd() / "water_residence_package/src",
    Path(
        "/scratch/nco24/michaelides-share/niamhon/caco3/"
        "paper-repo/models/new-models/simulations/Ca-H2O/"
        "ccsdt/unbiased/gen3/water_residence_package/src"
    ),
)


# ============================================================
# Residence package loading
# ============================================================

def load_residence_functions():
    """Import the validated Direct and Koskamp residence implementations."""

    for source_directory in RESIDENCE_PACKAGE_SOURCE_DIRECTORIES:
        if source_directory.is_dir():
            source_string = str(source_directory)
            if source_string not in sys.path:
                sys.path.insert(0, source_string)

    try:
        from water_residence.direct import analyze_direct

        try:
            from water_residence.impey import analyze_koskamp_survival
        except ImportError:
            # Compatibility with the earlier package interface.
            from water_residence.impey import (
                analyze_impey as analyze_koskamp_survival,
            )
    except ImportError as error:
        searched = "\n  ".join(
            str(path) for path in RESIDENCE_PACKAGE_SOURCE_DIRECTORIES
        )
        raise ImportError(
            "Could not import water_residence. Copy the complete package "
            "beside this script or install it. Searched:\n  " + searched
        ) from error

    return analyze_direct, analyze_koskamp_survival


@dataclass(frozen=True)
class OccupancyData:
    """Package-compatible first-shell occupancy container."""

    occupancy: np.ndarray
    dt_ps: float
    simulation_time_ps: float
    oxygen_indices: np.ndarray
    ion_index: int
    average_coordination: float


# ============================================================
# Atom selection
# ============================================================

def select_carbonate_carbon_and_water_oxygens(universe):
    """Partition ordered oxygen atoms into carbonate and water oxygens."""

    carbonate_carbon = universe.select_atoms(
        CARBONATE_CARBON_SELECTION
    )
    if len(carbonate_carbon) != 1:
        raise ValueError(
            f"Selection {CARBONATE_CARBON_SELECTION!r} must select exactly "
            f"one carbonate carbon; selected {len(carbonate_carbon)}."
        )

    oxygen_candidates = universe.select_atoms(
        OXYGEN_CANDIDATE_SELECTION
    )
    if len(oxygen_candidates) == 0:
        raise ValueError(
            f"Selection {OXYGEN_CANDIDATE_SELECTION!r} selected no oxygens."
        )

    if len(oxygen_candidates) <= NUMBER_OF_CARBONATE_OXYGENS:
        raise ValueError(
            f"Selection {OXYGEN_CANDIDATE_SELECTION!r} found only "
            f"{len(oxygen_candidates)} oxygen atoms. More than "
            f"{NUMBER_OF_CARBONATE_OXYGENS} are required to contain both "
            "carbonate and water oxygens."
        )

    carbonate_oxygens = oxygen_candidates[:NUMBER_OF_CARBONATE_OXYGENS]
    water_oxygens = oxygen_candidates[NUMBER_OF_CARBONATE_OXYGENS:]

    if len(water_oxygens) == 0:
        raise ValueError(
            "No water oxygens remain after taking the first three oxygen "
            "atoms as carbonate oxygens. Check the PDB atom ordering."
        )

    return carbonate_carbon, water_oxygens, carbonate_oxygens


# ============================================================
# Unbiased trajectory: structure and occupancy in one pass
# ============================================================

def finite_sample_sem(values):
    """Return the SEM and the number of finite values used."""

    values = np.asarray(values, dtype=float)
    values = values[np.isfinite(values)]
    if values.size < 2:
        return np.nan, int(values.size)
    return (
        float(np.std(values, ddof=1) / np.sqrt(values.size)),
        int(values.size),
    )


def sample_standard_deviation(total, squared_total, count):
    """Calculate a sample standard deviation from running sums."""

    if count < 2:
        return 0.0
    mean = total / count
    variance = (squared_total - count * mean**2) / (count - 1)
    return float(np.sqrt(max(variance, 0.0)))


def read_lammps_frame_spacing(simulation_directory):
    """Derive DCD frame spacing from a simple LAMMPS input file."""

    input_file = Path(simulation_directory) / LAMMPS_INPUT_FILENAME
    if not input_file.is_file():
        raise FileNotFoundError(
            f"LAMMPS input needed for time validation: {input_file}"
        )

    text = input_file.read_text(encoding="utf-8")
    units_match = re.search(r"^\s*units\s+(\S+)", text, re.MULTILINE)
    if units_match is None or units_match.group(1).lower() != "metal":
        raise ValueError(
            f"Expected 'units metal' in {input_file}; cannot safely convert "
            "the LAMMPS timestep to ps."
        )

    values = {}
    for variable in ("timestep", "ntraj"):
        match = re.search(
            rf"^\s*variable\s+{variable}\s+index\s+"
            r"([-+0-9.eE]+)",
            text,
            re.MULTILINE,
        )
        if match is None:
            raise ValueError(
                f"Could not read variable {variable!r} from {input_file}."
            )
        values[variable] = float(match.group(1))

    return values["timestep"] * values["ntraj"], input_file


def analyse_unbiased_trajectory(
    simulation_directory,
    method,
    frame_dt_ps,
    analyze_direct,
    analyze_koskamp_survival,
):
    """Calculate C_CO3--O_water structure, occupancy, and residence data."""

    simulation_directory = Path(simulation_directory)
    pdb_file = simulation_directory / PDB_FILENAME
    dcd_files = [simulation_directory / name for name in DCD_FILENAMES]

    missing = [path for path in (pdb_file, *dcd_files) if not path.is_file()]
    if missing:
        raise FileNotFoundError(
            "Missing unbiased input file(s): "
            + ", ".join(str(path) for path in missing)
        )

    universe = mda.Universe(
        str(pdb_file),
        *(str(path) for path in dcd_files),
    )
    carbon, water_oxygens, carbonate_oxygens = (
        select_carbonate_carbon_and_water_oxygens(universe)
    )

    input_frame_dt_ps, lammps_input_file = read_lammps_frame_spacing(
        simulation_directory
    )
    if not np.isclose(frame_dt_ps, input_frame_dt_ps, rtol=0.0, atol=1e-12):
        raise ValueError(
            f"Configured frame_dt_ps={frame_dt_ps:g} ps for {method}, but "
            f"{lammps_input_file} gives timestep*ntraj="
            f"{input_frame_dt_ps:g} ps."
        )
    print(
        f"{method}: verified frame spacing = {frame_dt_ps:g} ps from "
        f"{lammps_input_file.name}"
    )

    initial_carbonate_co_distances = distance_array(
        carbon.positions,
        carbonate_oxygens.positions,
        box=universe.dimensions,
    ).ravel()
    print(
        f"{method}: selected carbonate O topology indices "
        f"{carbonate_oxygens.indices.tolist()} (zero-based), followed by "
        f"{len(water_oxygens)} water O atoms"
    )
    print(
        f"{method}: initial C_CO3-O_CO3 distances = "
        + ", ".join(
            f"{distance:.3f} A"
            for distance in initial_carbonate_co_distances
        )
    )

    trajectory = universe.trajectory[
        TRAJECTORY_START_FRAME:
        TRAJECTORY_STOP_FRAME:
        TRAJECTORY_STRIDE
    ]
    n_frames = len(trajectory)
    if n_frames < NUMBER_OF_BLOCKS:
        raise ValueError(
            f"{method} has {n_frames} selected frames, fewer than "
            f"{NUMBER_OF_BLOCKS} blocks."
        )

    effective_dt_ps = frame_dt_ps * TRAJECTORY_STRIDE
    if not np.isfinite(effective_dt_ps) or effective_dt_ps <= 0:
        raise ValueError(f"Invalid frame spacing for {method}: {effective_dt_ps}")

    base_size, remainder = divmod(n_frames, NUMBER_OF_BLOCKS)
    block_sizes = np.asarray(
        [
            base_size + (1 if index < remainder else 0)
            for index in range(NUMBER_OF_BLOCKS)
        ],
        dtype=int,
    )
    block_stops = np.cumsum(block_sizes)

    occupancy = np.empty((n_frames, len(water_oxygens)), dtype=bool)
    total_distance = 0.0
    total_squared_distance = 0.0
    total_distance_samples = 0

    block_distance = 0.0
    block_distance_samples = 0
    block_cn_sum = 0
    block_index = 0
    block_mean_distances = []
    block_mean_cns = []

    for frame_index, timestep in enumerate(
        tqdm(trajectory, total=n_frames, desc=f"{method}: C_CO3-O_water")
    ):
        if timestep.dimensions is None:
            raise ValueError(
                f"No periodic box dimensions in frame {timestep.frame} "
                f"for {method}."
            )

        distances = distance_array(
            carbon.positions,
            water_oxygens.positions,
            box=timestep.dimensions,
        ).ravel()
        inside = distances <= FIRST_SHELL_CUTOFF_A
        occupancy[frame_index] = inside

        shell_distances = distances[inside]
        shell_sum = float(np.sum(shell_distances, dtype=np.float64))
        shell_squared_sum = float(
            np.sum(shell_distances**2, dtype=np.float64)
        )
        shell_count = int(shell_distances.size)

        total_distance += shell_sum
        total_squared_distance += shell_squared_sum
        total_distance_samples += shell_count
        block_distance += shell_sum
        block_distance_samples += shell_count
        block_cn_sum += shell_count

        if frame_index + 1 == block_stops[block_index]:
            if block_distance_samples == 0:
                raise ValueError(
                    f"Block {block_index + 1} for {method} contains no "
                    "first-shell C_CO3--O_water distances."
                )
            block_mean_distances.append(
                block_distance / block_distance_samples
            )
            block_mean_cns.append(
                block_cn_sum / block_sizes[block_index]
            )
            block_distance = 0.0
            block_distance_samples = 0
            block_cn_sum = 0
            block_index += 1

    if total_distance_samples == 0:
        raise ValueError(
            f"No C_CO3--O_water distances <= {FIRST_SHELL_CUTOFF_A} A were "
            f"found for {method}."
        )

    mean_distance = total_distance / total_distance_samples
    distribution_std = sample_standard_deviation(
        total_distance,
        total_squared_distance,
        total_distance_samples,
    )
    block_mean_distances = np.asarray(block_mean_distances, dtype=float)
    block_mean_cns = np.asarray(block_mean_cns, dtype=float)

    distance_block_std = float(np.std(block_mean_distances, ddof=1))
    distance_block_sem, _ = finite_sample_sem(block_mean_distances)
    hard_cn_block_sem, _ = finite_sample_sem(block_mean_cns)
    hard_cutoff_mean_cn = float(
        np.mean(np.sum(occupancy, axis=1))
    )
    simulation_time_ps = max(0.0, (n_frames - 1) * effective_dt_ps)
    print(
        f"{method}: {n_frames} selected trajectory frames span "
        f"{simulation_time_ps:.3f} ps"
    )

    occupancy_result = OccupancyData(
        occupancy=occupancy,
        dt_ps=effective_dt_ps,
        simulation_time_ps=simulation_time_ps,
        oxygen_indices=np.asarray(water_oxygens.indices, dtype=int),
        ion_index=int(carbon.indices[0]),
        average_coordination=hard_cutoff_mean_cn,
    )

    direct = analyze_direct(
        occupancy_result,
        DIRECT_PERSISTENCE_PS,
    )
    koskamp = analyze_koskamp_survival(
        occupancy_result,
        KOSKAMP_PERSISTENCE_PS,
    )

    direct_block_mrts = []
    koskamp_empirical_block_means = []
    koskamp_fit_block_mrts = []

    for block in np.array_split(occupancy, NUMBER_OF_BLOCKS, axis=0):
        block_cn = float(np.mean(np.sum(block, axis=1)))
        block_time_ps = max(0.0, (len(block) - 1) * effective_dt_ps)
        block_occupancy = replace(
            occupancy_result,
            occupancy=block,
            simulation_time_ps=block_time_ps,
            average_coordination=block_cn,
        )
        block_direct = analyze_direct(
            block_occupancy,
            DIRECT_PERSISTENCE_PS,
        )
        block_koskamp = analyze_koskamp_survival(
            block_occupancy,
            KOSKAMP_PERSISTENCE_PS,
        )
        direct_block_mrts.append(float(block_direct.mrt_ps))
        koskamp_empirical_block_means.append(
            float(block_koskamp.empirical_mean_ps)
        )
        koskamp_fit_block_mrts.append(float(block_koskamp.fit.mrt_ps))

    direct_block_sem, direct_finite_blocks = finite_sample_sem(
        direct_block_mrts
    )
    koskamp_empirical_block_sem, koskamp_empirical_finite_blocks = (
        finite_sample_sem(koskamp_empirical_block_means)
    )
    koskamp_fit_block_sem, koskamp_fit_finite_blocks = finite_sample_sem(
        koskamp_fit_block_mrts
    )

    return {
        "mean_distance_A": float(mean_distance),
        "distance_std_A": float(distribution_std),
        "distance_block_std_A": distance_block_std,
        "distance_block_sem_A": distance_block_sem,
        "distance_blocks": NUMBER_OF_BLOCKS,
        "frame_dt_ps": effective_dt_ps,
        "block_length_ps": float(
            np.mean((block_sizes - 1) * effective_dt_ps)
        ),
        "trajectory_frames": n_frames,
        "trajectory_span_ps": simulation_time_ps,
        "shell_distance_samples": total_distance_samples,
        "hard_cutoff_mean_cn": hard_cutoff_mean_cn,
        "hard_cutoff_cn_block_sem": hard_cn_block_sem,
        "direct_persistence_ps": DIRECT_PERSISTENCE_PS,
        "direct_mrt_ps": float(direct.mrt_ps),
        "direct_mrt_block_sem_ps": direct_block_sem,
        "direct_finite_blocks": direct_finite_blocks,
        "direct_n_exchanges": int(direct.n_exchanges),
        "koskamp_persistence_ps": KOSKAMP_PERSISTENCE_PS,
        "koskamp_empirical_mean_ps": float(koskamp.empirical_mean_ps),
        "koskamp_empirical_block_sem_ps": koskamp_empirical_block_sem,
        "koskamp_empirical_finite_blocks": (
            koskamp_empirical_finite_blocks
        ),
        "koskamp_fit_mrt_ps": float(koskamp.fit.mrt_ps),
        "koskamp_fit_block_sem_ps": koskamp_fit_block_sem,
        "koskamp_fit_finite_blocks": koskamp_fit_finite_blocks,
        "koskamp_n_completed": int(koskamp.n_completed),
        "koskamp_left_censored": int(koskamp.n_left_censored),
        "koskamp_right_censored": int(koskamp.n_right_censored),
        "koskamp_fit_r_squared": float(koskamp.fit.r_squared),
    }


# ============================================================
# OPES COLVAR and FES reweighting
# ============================================================

def energy_to_kj_mol(values, unit):
    """Convert an energy array to kJ/mol."""

    normalized = unit.strip().lower().replace(" ", "")
    if normalized == "ev":
        return np.asarray(values, dtype=float) * EV_TO_KJ_MOL
    if normalized in {"kj/mol", "kjmol-1", "kjmol^-1"}:
        return np.asarray(values, dtype=float)
    raise ValueError(f"Unsupported energy unit: {unit}")


def read_plumed_field_names(filename):
    """Read names from the first PLUMED '#! FIELDS' header."""

    with Path(filename).open("r", encoding="utf-8") as handle:
        for line in handle:
            if line.startswith("#! FIELDS"):
                return line.split()[2:]
    raise ValueError(f"No '#! FIELDS' header found in {filename}.")


def calculate_opes_reweighted_cn(
    colvar_file,
    temperature_K,
    start_time_ps,
    bias_energy_unit,
):
    """Calculate the weighted mean and distribution SD of the OPES CN."""

    colvar_file = Path(colvar_file)
    if not colvar_file.is_file():
        raise FileNotFoundError(f"COLVAR file not found: {colvar_file}")

    fields = read_plumed_field_names(colvar_file)
    required = ("time", COLVAR_CN_FIELD, COLVAR_BIAS_FIELD)
    missing = [field for field in required if field not in fields]
    if missing:
        raise ValueError(
            f"Missing fields {missing} in {colvar_file}; available: {fields}"
        )

    indices = tuple(fields.index(field) for field in required)
    data = np.atleast_2d(
        np.loadtxt(colvar_file, comments="#", usecols=indices)
    )
    time = data[:, 0]
    cn = data[:, 1]
    bias = energy_to_kj_mol(data[:, 2], bias_energy_unit)

    valid = (
        np.isfinite(time)
        & np.isfinite(cn)
        & np.isfinite(bias)
        & (time >= start_time_ps)
    )
    cn = cn[valid]
    bias = bias[valid]
    if cn.size == 0:
        raise ValueError(f"No valid COLVAR samples remain in {colvar_file}.")

    beta = 1.0 / (GAS_CONSTANT_KJ_MOL_K * temperature_K)
    log_weights = beta * bias
    log_weights -= np.max(log_weights)
    weights = np.exp(log_weights)
    weight_sum = np.sum(weights)

    mean_cn = float(np.sum(weights * cn) / weight_sum)
    variance = float(
        np.sum(weights * (cn - mean_cn) ** 2) / weight_sum
    )
    effective_samples = float(
        weight_sum**2 / np.sum(weights**2)
    )
    return {
        "mean_cn": mean_cn,
        "cn_std": np.sqrt(max(variance, 0.0)),
        "effective_samples": effective_samples,
        "colvar_samples": int(cn.size),
    }


def calculate_cn_from_fes(fes_file, temperature_K, energy_unit):
    """Calculate mean CN from P(CN) proportional to exp[-F(CN)/(RT)]."""

    fes_file = Path(fes_file)
    if not fes_file.is_file():
        raise FileNotFoundError(f"FES file not found: {fes_file}")

    data = np.atleast_2d(
        np.loadtxt(fes_file, comments="#", usecols=(0, 1))
    )
    cn = data[:, 0]
    free_energy = energy_to_kj_mol(data[:, 1], energy_unit)
    valid = np.isfinite(cn) & np.isfinite(free_energy)
    cn = cn[valid]
    free_energy = free_energy[valid]
    if cn.size < 2:
        raise ValueError(f"Not enough finite FES points in {fes_file}.")

    order = np.argsort(cn)
    cn = cn[order]
    free_energy = free_energy[order]
    free_energy -= np.min(free_energy)

    beta = 1.0 / (GAS_CONSTANT_KJ_MOL_K * temperature_K)
    probability = np.exp(-beta * free_energy)
    integrate = getattr(np, "trapezoid", np.trapz)
    normalization = integrate(probability, cn)
    if not np.isfinite(normalization) or normalization <= 0:
        raise ValueError(f"Invalid FES normalization from {fes_file}.")

    mean_cn = float(integrate(cn * probability, cn) / normalization)
    second_moment = float(
        integrate(cn**2 * probability, cn) / normalization
    )
    return {
        "mean_cn": mean_cn,
        "cn_std": np.sqrt(max(second_moment - mean_cn**2, 0.0)),
    }


# ============================================================
# Combined per-method analysis
# ============================================================

def analyse_system(
    method,
    settings,
    analyze_direct,
    analyze_koskamp_survival,
):
    """Run unbiased structure/residence and OPES CN analyses."""

    trajectory_results = analyse_unbiased_trajectory(
        simulation_directory=settings["unbiased_directory"],
        method=method,
        frame_dt_ps=settings["frame_dt_ps"],
        analyze_direct=analyze_direct,
        analyze_koskamp_survival=analyze_koskamp_survival,
    )

    enhanced_directory = settings["enhanced_directory"]
    cn_results = calculate_opes_reweighted_cn(
        colvar_file=enhanced_directory / COLVAR_FILENAME,
        temperature_K=settings["temperature_K"],
        start_time_ps=settings["colvar_start_time_ps"],
        bias_energy_unit=settings["colvar_bias_energy_unit"],
    )
    fes_results = calculate_cn_from_fes(
        fes_file=enhanced_directory / FES_FILENAME,
        temperature_K=settings["temperature_K"],
        energy_unit=settings["fes_energy_unit"],
    )

    return {
        **trajectory_results,
        "mean_cn": cn_results["mean_cn"],
        "cn_std": cn_results["cn_std"],
        "cn_source": "COLVAR_OPES",
        "fes_mean_cn": fes_results["mean_cn"],
        "fes_cn_std": fes_results["cn_std"],
        "effective_samples": cn_results["effective_samples"],
        "colvar_samples": cn_results["colvar_samples"],
    }


# ============================================================
# Output
# ============================================================

def format_optional(value, specification):
    """Format a finite number or return '-' for NaN/inf."""

    return format(value, specification) if np.isfinite(value) else "-"


def write_results(results):
    """Write a detailed tab-separated summary."""

    columns = (
        "method",
        "mean_CO3C_Owater_A",
        "distribution_std_CO3C_Owater_A",
        "block_std_CO3C_Owater_A",
        "block_SEM_CO3C_Owater_A",
        "distance_blocks",
        "frame_dt_ps",
        "block_length_ps",
        "mean_CN",
        "std_CN",
        "CN_source",
        "FES_mean_CN",
        "FES_std_CN",
        "effective_samples",
        "COLVAR_samples",
        "direct_persistence_ps",
        "direct_MRT_ps",
        "direct_MRT_block_SEM_ps",
        "direct_finite_blocks",
        "direct_n_exchanges",
        "koskamp_persistence_ps",
        "koskamp_empirical_completed_mean_ps",
        "koskamp_empirical_block_SEM_ps",
        "koskamp_fit_MRT_ps",
        "koskamp_fit_block_SEM_ps",
        "koskamp_finite_fit_blocks",
        "koskamp_n_completed",
        "koskamp_left_censored",
        "koskamp_right_censored",
        "koskamp_fit_R_squared",
        "first_shell_cutoff_A",
        "trajectory_frames",
        "trajectory_span_ps",
        "shell_distance_samples",
        "hard_cutoff_mean_CN",
        "block_SEM_hard_cutoff_CN",
    )

    lines = [
        (
            f"# First-shell C_CO3-O_water cutoff: "
            f"{FIRST_SHELL_CUTOFF_A:.3f} A"
        ),
        (
            "# The first three oxygen atoms in PDB/topology order are "
            "carbonate oxygens; all subsequent oxygen atoms are water."
        ),
        (
            "# mean_CO3C_Owater_A pools all C_CO3-O_water pairs inside the "
            "cutoff; its distribution SD is a shell width, not an SEM."
        ),
        (
            "# Residence occupancy and hard-cutoff CN count only water "
            "oxygens within the C_CO3-O_water cutoff."
        ),
        (
            "# frame_dt_ps is checked against timestep*ntraj in each "
            "lammps-full.inp before analysis."
        ),
        (
            "# Smooth CN is directly OPES-reweighted from COLVAR; confirm "
            "that the PLUMED c field itself contains water oxygens only."
        ),
        "\t".join(columns),
    ]

    for method, values in results.items():
        row = {
            "method": method,
            "mean_CO3C_Owater_A": f"{values['mean_distance_A']:.6f}",
            "distribution_std_CO3C_Owater_A": f"{values['distance_std_A']:.6f}",
            "block_std_CO3C_Owater_A": format_optional(
                values["distance_block_std_A"], ".6f"
            ),
            "block_SEM_CO3C_Owater_A": format_optional(
                values["distance_block_sem_A"], ".6f"
            ),
            "distance_blocks": str(values["distance_blocks"]),
            "frame_dt_ps": f"{values['frame_dt_ps']:.6f}",
            "block_length_ps": f"{values['block_length_ps']:.6f}",
            "mean_CN": f"{values['mean_cn']:.6f}",
            "std_CN": f"{values['cn_std']:.6f}",
            "CN_source": values["cn_source"],
            "FES_mean_CN": f"{values['fes_mean_cn']:.6f}",
            "FES_std_CN": f"{values['fes_cn_std']:.6f}",
            "effective_samples": f"{values['effective_samples']:.1f}",
            "COLVAR_samples": str(values["colvar_samples"]),
            "direct_persistence_ps": f"{values['direct_persistence_ps']:.6f}",
            "direct_MRT_ps": format_optional(values["direct_mrt_ps"], ".6f"),
            "direct_MRT_block_SEM_ps": format_optional(
                values["direct_mrt_block_sem_ps"], ".6f"
            ),
            "direct_finite_blocks": str(values["direct_finite_blocks"]),
            "direct_n_exchanges": str(values["direct_n_exchanges"]),
            "koskamp_persistence_ps": f"{values['koskamp_persistence_ps']:.6f}",
            "koskamp_empirical_completed_mean_ps": format_optional(
                values["koskamp_empirical_mean_ps"], ".6f"
            ),
            "koskamp_empirical_block_SEM_ps": format_optional(
                values["koskamp_empirical_block_sem_ps"], ".6f"
            ),
            "koskamp_fit_MRT_ps": format_optional(
                values["koskamp_fit_mrt_ps"], ".6f"
            ),
            "koskamp_fit_block_SEM_ps": format_optional(
                values["koskamp_fit_block_sem_ps"], ".6f"
            ),
            "koskamp_finite_fit_blocks": str(
                values["koskamp_fit_finite_blocks"]
            ),
            "koskamp_n_completed": str(values["koskamp_n_completed"]),
            "koskamp_left_censored": str(values["koskamp_left_censored"]),
            "koskamp_right_censored": str(values["koskamp_right_censored"]),
            "koskamp_fit_R_squared": format_optional(
                values["koskamp_fit_r_squared"], ".6f"
            ),
            "first_shell_cutoff_A": f"{FIRST_SHELL_CUTOFF_A:.6f}",
            "trajectory_frames": str(values["trajectory_frames"]),
            "trajectory_span_ps": f"{values['trajectory_span_ps']:.6f}",
            "shell_distance_samples": str(values["shell_distance_samples"]),
            "hard_cutoff_mean_CN": f"{values['hard_cutoff_mean_cn']:.6f}",
            "block_SEM_hard_cutoff_CN": format_optional(
                values["hard_cutoff_cn_block_sem"], ".6f"
            ),
        }
        lines.append("\t".join(row[column] for column in columns))

    OUTPUT_TEXT_FILE.write_text("\n".join(lines) + "\n", encoding="utf-8")


def latex_mean_uncertainty(mean, uncertainty, decimal_places):
    """Format a LaTeX mean +/- uncertainty."""

    if not np.isfinite(mean):
        return "--"
    if not np.isfinite(uncertainty):
        return f"${mean:.{decimal_places}f}$"
    return (
        f"${mean:.{decimal_places}f} "
        rf"\pm {uncertainty:.{decimal_places}f}$"
    )


def write_latex_table(results):
    """Write a compact carbonate-hydration LaTeX table."""

    lines = [
        r"\begin{table}[htbp]",
        r"\centering",
        (
            r"\caption{Carbonate hydration properties from simulations at "
            r"different electronic-structure levels. The coordination "
            r"number is the smooth OPES-reweighted carbonate--water CN. "
            r"Distances are between the carbonate carbon and first-shell "
            r"water oxygens. Carbonate oxygens are excluded from the water "
            r"selection. "
            r"Distance and residence uncertainties are "
            r"standard errors from five contiguous trajectory blocks.}"
        ),
        r"\label{tab:co3_water_structural_summary}",
        r"\begin{tabular}{lccc}",
        r"\toprule",
        (
            r"Method & CN & "
            r"$\langle r_{\mathrm{C_{CO_3}-O_w}}\rangle$ / $\mathrm{\AA}$ & "
            r"$\tau_{\mathrm{Direct}}$ / ps \\"
        ),
        r"\midrule",
    ]

    for method, values in results.items():
        cn = latex_mean_uncertainty(values["mean_cn"], values["cn_std"], 1)
        distance = latex_mean_uncertainty(
            values["mean_distance_A"],
            values["distance_block_sem_A"],
            3,
        )
        residence = latex_mean_uncertainty(
            values["direct_mrt_ps"],
            values["direct_mrt_block_sem_ps"],
            2,
        )
        lines.append(f"{method} & {cn} & {distance} & {residence} \\\\")

    lines.extend(
        [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    )
    OUTPUT_LATEX_FILE.write_text(
        "\n".join(lines) + "\n",
        encoding="utf-8",
    )


def main():
    print(
        "IMPORTANT: verify FIRST_SHELL_CUTOFF_A, FES units, and that the "
        "PLUMED c field contains water oxygens only. frame_dt_ps is checked "
        "automatically against each LAMMPS input."
    )
    analyze_direct, analyze_koskamp_survival = load_residence_functions()

    results = {}
    for method, settings in SYSTEMS.items():
        print(f"\nAnalysing {method}")
        results[method] = analyse_system(
            method,
            settings,
            analyze_direct,
            analyze_koskamp_survival,
        )

    for method, values in results.items():
        print(f"\n{method}")
        print(
            f"  mean C_CO3-Owater distance = "
            f"{values['mean_distance_A']:.4f} +/- "
            f"{values['distance_block_sem_A']:.4f} A"
        )
        print(
            f"  smooth OPES CN = {values['mean_cn']:.4f} +/- "
            f"{values['cn_std']:.4f}"
        )
        print(f"  FES cross-check CN = {values['fes_mean_cn']:.4f}")
        print(
            f"  Direct residence = {values['direct_mrt_ps']:.3f} +/- "
            f"{values['direct_mrt_block_sem_ps']:.3f} ps"
        )

    write_results(results)
    write_latex_table(results)
    print(f"\nSaved: {OUTPUT_TEXT_FILE}")
    print(f"Saved: {OUTPUT_LATEX_FILE}")


if __name__ == "__main__":
    main()

